On Third-Order Timelike Splitting Functions and Top-Mediated Higgs Decay into Hadrons

We employ relations between spacelike and timelike deep-inelastic processes in perturbative QCD to calculate the next-to-next-to-leading order (NNLO) contributions to the timelike quark-quark and gluon-gluon splitting functions for the evolution of flavour-singlet fragmentation distributions. We briefly address the end-point behaviour and the numerical size of these third-order corrections, and write down the second moments of all four timelike splitting functions. In the same manner we re-derive the NNLO result for the Higgs-boson decay rate into hadrons in the limit of a heavy top quark and five massless flavours, and confirm the recent N^3LO computation of this quantity.

==> MV2res.h <==
*
********************************************************************************
*
* arXiv:0709.3899 [hep-ph]
* On third-order timelike splitting functions and top-mediated Higgs decay into
*   hadrons
* S. Moch and A. Vogt
*
* This file contains the Bjorken-x space results for second- and third-order
* differences (9)--(12) between the timelike and spacelike pure-singlet and
* gluon-gluon splitting functions, together with the small-x expansions 
* (13)--(15) and the second moments (16) and (17) for the timelike quantities. 
* Also given are the Higgs-decay expansion coefficient (19)--(21).
*
* Notation:
* H(R(m1,...,mk),x) denote harmonic polylogarithms
* z2 = Zeta(2), ... , z5=Zeta(5)
* L0 = ln x
*
********************************************************************************

* The second- and third-order differences P_gg^(n)T - P_gg^(n)S, n = 1, 2
* (there is no first-order contribution)

 L  pgg1d =
       + 8*ca*nf * (
          + 4/3*H(R(0),x)
          - 2/3*H(R(0),x)*[1-x]^-1
          - 2/3*H(R(0),x)*x^-1
          - 2/3*H(R(0),x)*x
          + 2/3*H(R(0),x)*x^2
          )
       + 8*ca^2 * (
          - 4/3*H(R(0),x)
          + 11/3*H(R(0),x)*[1-x]^-1
          - 11/3*H(R(0),x)*x^-1
          - 7/3*H(R(0),x)*x
          + 11/3*H(R(0),x)*x^2
          - 4*H(R(0,0),x)*[1-x]^-1
          - 4*H(R(0,0),x)*x^-1
          - 12*H(R(0,0),x)*x
          + 4*H(R(0,0),x)*x^2
          + 8*H(R(1,0),x)
          - 4*H(R(1,0),x)*[1-x]^-1
          - 4*H(R(1,0),x)*x^-1
          - 4*H(R(1,0),x)*x
          + 4*H(R(1,0),x)*x^2
          + 8*H(R(2),x)
          - 4*H(R(2),x)*[1-x]^-1
          - 4*H(R(2),x)*x^-1
          - 4*H(R(2),x)*x
          + 4*H(R(2),x)*x^2
          )
       + 8*cf*nf * (
          + 3
          + 20/9*x^-1
          + x
          - 56/9*x^2
          + 4*H(R(0),x)
          + 4/3*H(R(0),x)*x^-1
          + 6*H(R(0),x)*x
          + 4/3*H(R(0),x)*x^2
          + 2*H(R(0,0),x)
          + 2*H(R(0,0),x)*x
          );

 L pgg2d =
       + 16*ca*nf^2 * (
          - 29/27*H(R(0),x)
          + 10/27*H(R(0),x)*[1-x]^-1
          + 23/27*H(R(0),x)*x^-1
          + 19/27*H(R(0),x)*x
          - 23/27*H(R(0),x)*x^2
          - 4/9*H(R(0,0),x)
          + 4/9*H(R(0,0),x)*[1-x]^-1
          + 4/9*H(R(0,0),x)*x^-1
          + 8/9*H(R(0,0),x)*x
          - 4/9*H(R(0,0),x)*x^2
          )
       + 16*ca^2*nf * (
          - 8/3*H(R(-2,0),x)
          + 4/3*H(R(-2,0),x)*[1+x]^-1
          - 4/3*H(R(-2,0),x)*x^-1
          - 4/3*H(R(-2,0),x)*x
          - 4/3*H(R(-2,0),x)*x^2
          - 16/3*H(R(-1,0,0),x)
          + 8/3*H(R(-1,0,0),x)*[1+x]^-1
          - 8/3*H(R(-1,0,0),x)*x^-1
          - 8/3*H(R(-1,0,0),x)*x
          - 8/3*H(R(-1,0,0),x)*x^2
          - 203/27*H(R(0),x)
          - 158/27*H(R(0),x)*[1-x]^-1
          + 2/3*H(R(0),x)*[1-x]^-1*z2
          + 2/3*H(R(0),x)*[1+x]^-1*z2
          + 199/18*H(R(0),x)*x^-1
          + 361/27*H(R(0),x)*x
          - 199/18*H(R(0),x)*x^2
          - 4*H(R(0),x)*z2
          - 4/3*H(R(0),x)*z2*x
          - 4/3*H(R(0),x)*z2*x^2
          + 92/9*H(R(0,0),x)
          - 4/9*H(R(0,0),x)*[1-x]^-1
          + 136/9*H(R(0,0),x)*x^-1
          + 188/9*H(R(0,0),x)*x
          + 4/9*H(R(0,0),x)*x^2
          - 4*H(R(0,0,0),x)
          + 6*H(R(0,0,0),x)*[1-x]^-1
          - 2*H(R(0,0,0),x)*[1+x]^-1
          + 8*H(R(0,0,0),x)*x^-1
          + 24*H(R(0,0,0),x)*x
          - 4*H(R(0,0,0),x)*x^2
          - 98/9*H(R(1,0),x)
          + 40/9*H(R(1,0),x)*[1-x]^-1
          + 22/3*H(R(1,0),x)*x^-1
          + 58/9*H(R(1,0),x)*x
          - 22/3*H(R(1,0),x)*x^2
          - 16/3*H(R(1,0,0),x)
          + 8/3*H(R(1,0,0),x)*[1-x]^-1
          + 8/3*H(R(1,0,0),x)*x^-1
          + 8/3*H(R(1,0,0),x)*x
          - 8/3*H(R(1,0,0),x)*x^2
          - 98/9*H(R(2),x)
          + 40/9*H(R(2),x)*[1-x]^-1
          + 22/3*H(R(2),x)*x^-1
          + 58/9*H(R(2),x)*x
          - 22/3*H(R(2),x)*x^2
          - 4*H(R(2,0),x)
          + 8/3*H(R(2,0),x)*[1-x]^-1
          + 8/3*H(R(2,0),x)*x^-1
          + 4*H(R(2,0),x)*x
          - 8/3*H(R(2,0),x)*x^2
          - 8/3*H(R(3),x)
          + 8/3*H(R(3),x)*[1-x]^-1
          + 8/3*H(R(3),x)*x^-1
          + 16/3*H(R(3),x)*x
          - 8/3*H(R(3),x)*x^2
          )
       + 16*ca^3 * (
          + 16*H(R(-3,0),x)*[1+x]^-1
          - 16*H(R(-3,0),x)*x^-1
          - 48*H(R(-3,0),x)*x
          - 16*H(R(-3,0),x)*x^2
          - 16*H(R(-2),x)*[1+x]^-1*z2
          + 16*H(R(-2),x)*z2*x^-1
          + 32*H(R(-2),x)*z2
          + 16*H(R(-2),x)*z2*x
          + 16*H(R(-2),x)*z2*x^2
          + 32*H(R(-2,-1,0),x)
          - 16*H(R(-2,-1,0),x)*[1+x]^-1
          + 16*H(R(-2,-1,0),x)*x^-1
          + 16*H(R(-2,-1,0),x)*x
          + 16*H(R(-2,-1,0),x)*x^2
          - 28/3*H(R(-2,0),x)
          - 22/3*H(R(-2,0),x)*[1+x]^-1
          - 22*H(R(-2,0),x)*x^-1
          - 50/3*H(R(-2,0),x)*x
          - 22*H(R(-2,0),x)*x^2
          - 24*H(R(-2,0,0),x)
          + 28*H(R(-2,0,0),x)*[1+x]^-1
          - 28*H(R(-2,0,0),x)*x^-1
          - 60*H(R(-2,0,0),x)*x
          - 28*H(R(-2,0,0),x)*x^2
          - 16*H(R(-2,2),x)
          + 8*H(R(-2,2),x)*[1+x]^-1
          - 8*H(R(-2,2),x)*x^-1
          - 8*H(R(-2,2),x)*x
          - 8*H(R(-2,2),x)*x^2
          + 32*H(R(-1,-2,0),x)
          - 16*H(R(-1,-2,0),x)*[1+x]^-1
          + 16*H(R(-1,-2,0),x)*x^-1
          + 16*H(R(-1,-2,0),x)*x
          + 16*H(R(-1,-2,0),x)*x^2
          + 64*H(R(-1,-1,0,0),x)
          - 32*H(R(-1,-1,0,0),x)*[1+x]^-1
          + 32*H(R(-1,-1,0,0),x)*x^-1
          + 32*H(R(-1,-1,0,0),x)*x
          + 32*H(R(-1,-1,0,0),x)*x^2
          - 16*H(R(-1,0),x)*[1+x]^-1*z2
          + 16*H(R(-1,0),x)*z2*x^-1
          + 32*H(R(-1,0),x)*z2
          + 16*H(R(-1,0),x)*z2*x
          + 16*H(R(-1,0),x)*z2*x^2
          - 56/3*H(R(-1,0,0),x)
          - 44/3*H(R(-1,0,0),x)*[1+x]^-1
          - 44*H(R(-1,0,0),x)*x^-1
          - 100/3*H(R(-1,0,0),x)*x
          - 44*H(R(-1,0,0),x)*x^2
          - 72*H(R(-1,0,0,0),x)
          + 36*H(R(-1,0,0,0),x)*[1+x]^-1
          - 36*H(R(-1,0,0,0),x)*x^-1
          - 36*H(R(-1,0,0,0),x)*x
          - 36*H(R(-1,0,0,0),x)*x^2
          - 16*H(R(-1,2,0),x)
          + 8*H(R(-1,2,0),x)*[1+x]^-1
          - 8*H(R(-1,2,0),x)*x^-1
          - 8*H(R(-1,2,0),x)*x
          - 8*H(R(-1,2,0),x)*x^2
          - 32*H(R(-1,3),x)
          + 16*H(R(-1,3),x)*[1+x]^-1
          - 16*H(R(-1,3),x)*x^-1
          - 16*H(R(-1,3),x)*x
          - 16*H(R(-1,3),x)*x^2
          - 6743/108*H(R(0),x)
          + 1025/54*H(R(0),x)*[1-x]^-1
          - 2*H(R(0),x)*[1-x]^-1*z3
          - 11/3*H(R(0),x)*[1-x]^-1*z2
          + 14*H(R(0),x)*[1+x]^-1*z3
          - 11/3*H(R(0),x)*[1+x]^-1*z2
          + 1643/27*H(R(0),x)*x^-1
          + 4693/108*H(R(0),x)*x
          - 1643/27*H(R(0),x)*x^2
          - 16*H(R(0),x)*z3*x^-1
          - 40*H(R(0),x)*z3*x
          - 12*H(R(0),x)*z3*x^2
          - 44/3*H(R(0),x)*z2*x^-1
          - 14*H(R(0),x)*z2
          - 14/3*H(R(0),x)*z2*x
          - 110/3*H(R(0),x)*z2*x^2
          + 719/9*H(R(0,0),x)
          - 49/3*H(R(0,0),x)*[1-x]^-1
          + 16*H(R(0,0),x)*[1+x]^-1*z2
          + 389/9*H(R(0,0),x)*x^-1
          + 368/9*H(R(0,0),x)*x
          + 899/9*H(R(0,0),x)*x^2
          - 16*H(R(0,0),x)*z2*x^-1
          - 16*H(R(0,0),x)*z2*x
          - 16*H(R(0,0),x)*z2*x^2
          + 34*H(R(0,0,0),x)
          - 33*H(R(0,0,0),x)*[1-x]^-1
          + 11*H(R(0,0,0),x)*[1+x]^-1
          + 44*H(R(0,0,0),x)*x^-1
          - 36*H(R(0,0,0),x)*x
          + 66*H(R(0,0,0),x)*x^2
          + 16*H(R(0,0,0,0),x)*[1-x]^-1
          - 16*H(R(0,0,0,0),x)*[1+x]^-1
          + 32*H(R(0,0,0,0),x)*x^-1
          + 96*H(R(0,0,0,0),x)*x
          + 293/9*H(R(1,0),x)
          - 268/9*H(R(1,0),x)*[1-x]^-1
          + 8*H(R(1,0),x)*[1-x]^-1*z2
          - 134/9*H(R(1,0),x)*x^-1
          - 25/9*H(R(1,0),x)*x
          + 134/9*H(R(1,0),x)*x^2
          + 8*H(R(1,0),x)*z2*x^-1
          - 16*H(R(1,0),x)*z2
          + 8*H(R(1,0),x)*z2*x
          - 8*H(R(1,0),x)*z2*x^2
          + 88/3*H(R(1,0,0),x)
          - 44/3*H(R(1,0,0),x)*[1-x]^-1
          - 44/3*H(R(1,0,0),x)*x^-1
          - 44/3*H(R(1,0,0),x)*x
          + 44/3*H(R(1,0,0),x)*x^2
          - 24*H(R(1,0,0,0),x)
          + 12*H(R(1,0,0,0),x)*[1-x]^-1
          + 12*H(R(1,0,0,0),x)*x^-1
          + 12*H(R(1,0,0,0),x)*x
          - 12*H(R(1,0,0,0),x)*x^2
          + 293/9*H(R(2),x)
          - 268/9*H(R(2),x)*[1-x]^-1
          + 8*H(R(2),x)*[1-x]^-1*z2
          - 134/9*H(R(2),x)*x^-1
          - 25/9*H(R(2),x)*x
          + 134/9*H(R(2),x)*x^2
          + 8*H(R(2),x)*z2*x^-1
          - 16*H(R(2),x)*z2
          + 8*H(R(2),x)*z2*x
          - 8*H(R(2),x)*z2*x^2
          + 34*H(R(2,0),x)
          - 44/3*H(R(2,0),x)*[1-x]^-1
          - 10*H(R(2,0),x)*x
          + 88/3*H(R(2,0),x)*x^2
          - 8*H(R(2,0,0),x)
          + 4*H(R(2,0,0),x)*[1-x]^-1
          + 4*H(R(2,0,0),x)*x^-1
          + 4*H(R(2,0,0),x)*x
          - 4*H(R(2,0,0),x)*x^2
          + 116/3*H(R(3),x)
          - 44/3*H(R(3),x)*[1-x]^-1
          + 44/3*H(R(3),x)*x^-1
          - 16/3*H(R(3),x)*x
          + 44*H(R(3),x)*x^2
          + 4*H(R(3,0),x)*[1-x]^-1
          - 4*H(R(3,0),x)*[1+x]^-1
          + 8*H(R(3,0),x)*x^-1
          + 8*H(R(3,0),x)*x
          + 12*H(R(4),x)*[1-x]^-1
          - 12*H(R(4),x)*[1+x]^-1
          + 24*H(R(4),x)*x^-1
          + 24*H(R(4),x)*x
          )
       + 16*cf*nf^2 * (
          + 20/9
          + 2/9*x^-1
          - 23/9*x
          + 1/9*x^2
          - z3
          - z3*x
          - 3/2*z2
          - 7/2*z2*x
          - 4/3*z2*x^2
          + 1/3*H(R(0),x)
          - 46/27*H(R(0),x)*x^-1
          - 8/3*H(R(0),x)*x
          + 16/27*H(R(0),x)*x^2
          - 1/3*H(R(0),x)*z2
          - 1/3*H(R(0),x)*z2*x
          - 83/18*H(R(0,0),x)
          - 8/9*H(R(0,0),x)*x^-1
          - 101/18*H(R(0,0),x)*x
          - 14/9*H(R(0,0),x)*x^2
          - H(R(0,0,0),x)
          - H(R(0,0,0),x)*x
          + 3/2*H(R(1),x)
          + 10/9*H(R(1),x)*x^-1
          + 1/2*H(R(1),x)*x
          - 28/9*H(R(1),x)*x^2
          + 1/6*H(R(1,0),x)
          + 2/9*H(R(1,0),x)*x^-1
          - 1/6*H(R(1,0),x)*x
          - 2/9*H(R(1,0),x)*x^2
          + 13/6*H(R(2),x)
          + 8/9*H(R(2),x)*x^-1
          + 17/6*H(R(2),x)*x
          + 4/9*H(R(2),x)*x^2
          + 1/3*H(R(2,0),x)
          + 1/3*H(R(2,0),x)*x
          + 5/3*H(R(3),x)
          + 5/3*H(R(3),x)*x
          )
       + 16*cf*ca*nf * (
          - 7
          - 269/12*x^-1
          - 113/4*x
          + 173/3*x^2
          + 6*z3*x^-1
          - 13/2*z3
          + 65/2*z3*x
          - 14*z3*x^2
          - 86/3*z2
          - 167/6*z2*x
          - 4/3*z2*x^2
          + 16*z2^2
          + 16*z2^2*x
          - 8*H(R(-3,0),x)
          + 8*H(R(-3,0),x)*x
          - 13*H(R(-2,0),x)
          + 4*H(R(-2,0),x)*x^-1
          + 17*H(R(-2,0),x)*x
          - 4*H(R(-2,0),x)*x^2
          - 8*H(R(-2,0,0),x)
          + 8*H(R(-2,0,0),x)*x
          - 9*H(R(-1,0),x)
          + 20/3*H(R(-1,0),x)*x^-1
          + 3*H(R(-1,0),x)*x
          + 56/3*H(R(-1,0),x)*x^2
          - 4*H(R(-1,0,0),x)
          + 16/3*H(R(-1,0,0),x)*x^-1
          - 4*H(R(-1,0,0),x)*x
          + 16/3*H(R(-1,0,0),x)*x^2
          - 41/2*H(R(0),x)
          - H(R(0),x)*[1-x]^-1
          - 61/2*H(R(0),x)*x^-1
          - 1093/12*H(R(0),x)*x
          - 153/4*H(R(0),x)*x^2
          + 11*H(R(0),x)*z3
          + 23*H(R(0),x)*z3*x
          + 4/3*H(R(0),x)*z2*x^-1
          - 23/3*H(R(0),x)*z2
          + 31/3*H(R(0),x)*z2*x
          + 4/3*H(R(0),x)*z2*x^2
          - 329/36*H(R(0,0),x)
          - 232/9*H(R(0,0),x)*x^-1
          + 73/9*H(R(0,0),x)*x
          + 11/3*H(R(0,0),x)*x^2
          - 7*H(R(0,0),x)*z2
          + H(R(0,0),x)*z2*x
          + 17/2*H(R(0,0,0),x)
          - 40/3*H(R(0,0,0),x)*x^-1
          - 15/2*H(R(0,0,0),x)*x
          - 16*H(R(0,0,0,0),x)*x
          + 181/6*H(R(1),x)
          + 115/12*H(R(1),x)*x^-1
          - 73/3*H(R(1),x)*x
          - 185/12*H(R(1),x)*x^2
          + 20/3*H(R(1),x)*z2*x^-1
          + 5*H(R(1),x)*z2
          - 5*H(R(1),x)*z2*x
          - 20/3*H(R(1),x)*z2*x^2
          + 101/12*H(R(1,0),x)
          - 44/9*H(R(1,0),x)*x^-1
          - 101/12*H(R(1,0),x)*x
          + 44/9*H(R(1,0),x)*x^2
          - 6*H(R(1,0,0),x)
          - 8*H(R(1,0,0),x)*x^-1
          + 6*H(R(1,0,0),x)*x
          + 8*H(R(1,0,0),x)*x^2
          - H(R(1,1,0),x)
          - 4/3*H(R(1,1,0),x)*x^-1
          + H(R(1,1,0),x)*x
          + 4/3*H(R(1,1,0),x)*x^2
          - 3*H(R(1,2),x)
          - 4*H(R(1,2),x)*x^-1
          + 3*H(R(1,2),x)*x
          + 4*H(R(1,2),x)*x^2
          + 91/3*H(R(2),x)
          - 17/9*H(R(2),x)*x^-1
          + 139/6*H(R(2),x)*x
          + 143/9*H(R(2),x)*x^2
          + 10*H(R(2),x)*z2
          + 10*H(R(2),x)*z2*x
          + 5/3*H(R(2,0),x)
          + 4/3*H(R(2,0),x)*x^-1
          - 7/3*H(R(2,0),x)*x
          - 4*H(R(2,0),x)*x^2
          - 12*H(R(2,0,0),x)
          - 12*H(R(2,0,0),x)*x
          + H(R(2,1),x)
          + 4/3*H(R(2,1),x)*x^-1
          - H(R(2,1),x)*x
          - 4/3*H(R(2,1),x)*x^2
          - 2*H(R(2,1,0),x)
          - 2*H(R(2,1,0),x)*x
          - 6*H(R(2,2),x)
          - 6*H(R(2,2),x)*x
          - 20/3*H(R(3),x)
          - 4/3*H(R(3),x)*x^-1
          - 26/3*H(R(3),x)*x
          - 4*H(R(3),x)*x^2
          + 9*H(R(3,0),x)
          + 9*H(R(3,0),x)*x
          + 4*H(R(3,1),x)
          + 4*H(R(3,1),x)*x
          - H(R(4),x)
          - H(R(4),x)*x
          )
       + 16*cf^2*nf * (
          + 217/36
          + 55/6*x^-1
          - 61/9*x
          - 101/12*x^2
          - 8*z3*x^-1
          - 18*z3
          - 12*z3*x
          + 127/6*z2
          + 94/3*z2*x
          + 64/3*z2*x^2
          - 16*z2^2
          - 16*z2^2*x
          + 283/12*H(R(0),x)
          + 2*H(R(0),x)*x^-1
          + 239/4*H(R(0),x)*x
          + 739/36*H(R(0),x)*x^2
          - 17*H(R(0),x)*z3
          - 17*H(R(0),x)*z3*x
          - 4*H(R(0),x)*z2
          - 10*H(R(0),x)*z2*x
          - 8/3*H(R(0),x)*z2*x^2
          - 9*H(R(0,0),x)
          - 97/4*H(R(0,0),x)*x
          - 8*H(R(0,0),x)*x^2
          - H(R(0,0),x)*z2
          - H(R(0,0),x)*z2*x
          - 3*H(R(0,0,0),x)
          + 3*H(R(0,0,0),x)*x
          - 4*H(R(0,0,0),x)*x^2
          - 95/3*H(R(1),x)
          - 385/36*H(R(1),x)*x^-1
          + 143/6*H(R(1),x)*x
          + 667/36*H(R(1),x)*x^2
          - 20/3*H(R(1),x)*z2*x^-1
          - 5*H(R(1),x)*z2
          + 5*H(R(1),x)*z2*x
          + 20/3*H(R(1),x)*z2*x^2
          + 17/12*H(R(1,0),x)
          - 4*H(R(1,0),x)*x^-1
          - 17/12*H(R(1,0),x)*x
          + 4*H(R(1,0),x)*x^2
          + 6*H(R(1,0,0),x)
          + 8*H(R(1,0,0),x)*x^-1
          - 6*H(R(1,0,0),x)*x
          - 8*H(R(1,0,0),x)*x^2
          + H(R(1,1,0),x)
          + 4/3*H(R(1,1,0),x)*x^-1
          - H(R(1,1,0),x)*x
          - 4/3*H(R(1,1,0),x)*x^2
          + 3*H(R(1,2),x)
          + 4*H(R(1,2),x)*x^-1
          - 3*H(R(1,2),x)*x
          - 4*H(R(1,2),x)*x^2
          - 45/2*H(R(2),x)
          - 10/3*H(R(2),x)*x^-1
          - 36*H(R(2),x)*x
          - 12*H(R(2),x)*x^2
          - 10*H(R(2),x)*z2
          - 10*H(R(2),x)*z2*x
          - 7*H(R(2,0),x)
          - 16/3*H(R(2,0),x)*x^-1
          - 3*H(R(2,0),x)*x
          + 12*H(R(2,0,0),x)
          + 12*H(R(2,0,0),x)*x
          - H(R(2,1),x)
          - 4/3*H(R(2,1),x)*x^-1
          + H(R(2,1),x)*x
          + 4/3*H(R(2,1),x)*x^2
          + 2*H(R(2,1,0),x)
          + 2*H(R(2,1,0),x)*x
          + 6*H(R(2,2),x)
          + 6*H(R(2,2),x)*x
          + 4*H(R(3),x)
          - 8/3*H(R(3),x)*x^-1
          + 6*H(R(3),x)*x
          - 9*H(R(3,0),x)
          - 9*H(R(3,0),x)*x
          - 4*H(R(3,1),x)
          - 4*H(R(3,1),x)*x
          + H(R(4),x)
          + H(R(4),x)*x
          );

* The second- and third-order differences P_ps^(n)T - P_ps^(n)S, n = 1, 2
* (there is no first-order contribution)
 
 L  pps1d =
       + 8*cf*nf * (
          - 3
          - 20/9*x^-1
          - x
          + 56/9*x^2
          - 3*H(R(0),x)
          - 7*H(R(0),x)*x
          - 8/3*H(R(0),x)*x^2
          + 2*H(R(0,0),x)
          + 2*H(R(0,0),x)*x
          );

 L  pps2d =
       + 8*cf*nf^2 * (
          - 40/9
          - 4/9*x^-1
          + 46/9*x
          - 2/9*x^2
          + 2*z3
          + 2*z3*x
          + 3*z2
          + 7*z2*x
          + 8/3*z2*x^2
          + 2/3*H(R(0),x)
          + 4*H(R(0),x)*x
          + 20/9*H(R(0),x)*x^2
          - 2*H(R(0),x)*z2
          - 2*H(R(0),x)*z2*x
          - 7/3*H(R(0,0),x)
          - 1/3*H(R(0,0),x)*x
          + 4/3*H(R(0,0),x)*x^2
          - 2*H(R(0,0,0),x)
          - 2*H(R(0,0,0),x)*x
          - 3*H(R(1),x)
          - 20/9*H(R(1),x)*x^-1
          - H(R(1),x)*x
          + 56/9*H(R(1),x)*x^2
          + H(R(1,0),x)
          + 4/3*H(R(1,0),x)*x^-1
          - H(R(1,0),x)*x
          - 4/3*H(R(1,0),x)*x^2
          - 3*H(R(2),x)
          - 7*H(R(2),x)*x
          - 8/3*H(R(2),x)*x^2
          + 2*H(R(2,0),x)
          + 2*H(R(2,0),x)*x
          + 2*H(R(3),x)
          + 2*H(R(3),x)*x
          )
       + 8*cf*ca*nf * (
          + 14
          + 269/6*x^-1
          + 113/2*x
          - 346/3*x^2
          - 12*z3*x^-1
          + 13*z3
          - 65*z3*x
          + 28*z3*x^2
          + 172/3*z2
          + 167/3*z2*x
          + 8/3*z2*x^2
          - 32*z2^2
          - 32*z2^2*x
          - 16*H(R(-3,0),x)
          + 16*H(R(-3,0),x)*x
          + 18*H(R(-2,0),x)
          + 8/3*H(R(-2,0),x)*x^-1
          - 42*H(R(-2,0),x)*x
          + 56/3*H(R(-2,0),x)*x^2
          - 16*H(R(-2,0,0),x)
          + 16*H(R(-2,0,0),x)*x
          + 18*H(R(-1,0),x)
          - 40/3*H(R(-1,0),x)*x^-1
          - 6*H(R(-1,0),x)*x
          - 112/3*H(R(-1,0),x)*x^2
          - 8*H(R(-1,0,0),x)
          + 32/3*H(R(-1,0,0),x)*x^-1
          - 8*H(R(-1,0,0),x)*x
          + 32/3*H(R(-1,0,0),x)*x^2
          + 55*H(R(0),x)
          + 89/9*H(R(0),x)*x^-1
          + 1021/6*H(R(0),x)*x
          + 2297/18*H(R(0),x)*x^2
          - 46*H(R(0),x)*z3
          - 22*H(R(0),x)*z3*x
          + 8/3*H(R(0),x)*z2*x^-1
          + 18*H(R(0),x)*z2
          - 18*H(R(0),x)*z2*x
          + 8/3*H(R(0),x)*z2*x^2
          - 293/6*H(R(0,0),x)
          - 8/9*H(R(0,0),x)*x^-1
          - 370/3*H(R(0,0),x)*x
          - 538/9*H(R(0,0),x)*x^2
          - 2*H(R(0,0),x)*z2
          + 14*H(R(0,0),x)*z2*x
          + 5*H(R(0,0,0),x)
          - 16/3*H(R(0,0,0),x)*x^-1
          + 85*H(R(0,0,0),x)*x
          - 32*H(R(0,0,0,0),x)*x
          - 181/3*H(R(1),x)
          - 115/6*H(R(1),x)*x^-1
          + 146/3*H(R(1),x)*x
          + 185/6*H(R(1),x)*x^2
          - 40/3*H(R(1),x)*z2*x^-1
          - 10*H(R(1),x)*z2
          + 10*H(R(1),x)*z2*x
          + 40/3*H(R(1),x)*z2*x^2
          - 25/6*H(R(1,0),x)
          + 25/6*H(R(1,0),x)*x
          + 12*H(R(1,0,0),x)
          + 16*H(R(1,0,0),x)*x^-1
          - 12*H(R(1,0,0),x)*x
          - 16*H(R(1,0,0),x)*x^2
          + 2*H(R(1,1,0),x)
          + 8/3*H(R(1,1,0),x)*x^-1
          - 2*H(R(1,1,0),x)*x
          - 8/3*H(R(1,1,0),x)*x^2
          + 6*H(R(1,2),x)
          + 8*H(R(1,2),x)*x^-1
          - 6*H(R(1,2),x)*x
          - 8*H(R(1,2),x)*x^2
          - 48*H(R(2),x)
          - 6*H(R(2),x)*x^-1
          - 59*H(R(2),x)*x
          - 22*H(R(2),x)*x^2
          - 20*H(R(2),x)*z2
          - 20*H(R(2),x)*z2*x
          - 10*H(R(2,0),x)
          - 8/3*H(R(2,0),x)*x^-1
          - 2*H(R(2,0),x)*x
          + 8*H(R(2,0),x)*x^2
          + 24*H(R(2,0,0),x)
          + 24*H(R(2,0,0),x)*x
          - 2*H(R(2,1),x)
          - 8/3*H(R(2,1),x)*x^-1
          + 2*H(R(2,1),x)*x
          + 8/3*H(R(2,1),x)*x^2
          + 4*H(R(2,1,0),x)
          + 4*H(R(2,1,0),x)*x
          + 12*H(R(2,2),x)
          + 12*H(R(2,2),x)*x
          + 8/3*H(R(3),x)*x^-1
          + 4*H(R(3),x)*x
          + 8*H(R(3),x)*x^2
          - 18*H(R(3,0),x)
          - 18*H(R(3,0),x)*x
          - 8*H(R(3,1),x)
          - 8*H(R(3,1),x)*x
          + 2*H(R(4),x)
          + 2*H(R(4),x)*x
          )
       + 8*cf^2*nf * (
          - 217/18
          - 55/3*x^-1
          + 122/9*x
          + 101/6*x^2
          + 16*z3*x^-1
          + 36*z3
          + 24*z3*x
          - 127/3*z2
          - 188/3*z2*x
          - 128/3*z2*x^2
          + 32*z2^2
          + 32*z2^2*x
          - 527/18*H(R(0),x)
          - 2473/18*H(R(0),x)*x
          - 811/18*H(R(0),x)*x^2
          + 34*H(R(0),x)*z3
          + 34*H(R(0),x)*z3*x
          - 4*H(R(0),x)*z2
          + 16*H(R(0),x)*z2*x
          + 16*H(R(0),x)*z2*x^2
          + 62*H(R(0,0),x)
          + 81/2*H(R(0,0),x)*x
          + 208/9*H(R(0,0),x)*x^2
          - 14*H(R(0,0),x)*z2
          - 14*H(R(0,0),x)*z2*x
          + 6*H(R(0,0,0),x)
          + 18*H(R(0,0,0),x)*x
          - 8*H(R(0,0,0),x)*x^2
          + 190/3*H(R(1),x)
          + 385/18*H(R(1),x)*x^-1
          - 143/3*H(R(1),x)*x
          - 667/18*H(R(1),x)*x^2
          + 40/3*H(R(1),x)*z2*x^-1
          + 10*H(R(1),x)*z2
          - 10*H(R(1),x)*z2*x
          - 40/3*H(R(1),x)*z2*x^2
          + 139/6*H(R(1,0),x)
          + 40/9*H(R(1,0),x)*x^-1
          - 139/6*H(R(1,0),x)*x
          - 40/9*H(R(1,0),x)*x^2
          - 12*H(R(1,0,0),x)
          - 16*H(R(1,0,0),x)*x^-1
          + 12*H(R(1,0,0),x)*x
          + 16*H(R(1,0,0),x)*x^2
          - 2*H(R(1,1,0),x)
          - 8/3*H(R(1,1,0),x)*x^-1
          + 2*H(R(1,1,0),x)*x
          + 8/3*H(R(1,1,0),x)*x^2
          - 6*H(R(1,2),x)
          - 8*H(R(1,2),x)*x^-1
          + 6*H(R(1,2),x)*x
          + 8*H(R(1,2),x)*x^2
          + 71*H(R(2),x)
          + 28/9*H(R(2),x)*x^-1
          + 46*H(R(2),x)*x
          + 248/9*H(R(2),x)*x^2
          + 20*H(R(2),x)*z2
          + 20*H(R(2),x)*z2*x
          + 22*H(R(2,0),x)
          + 16/3*H(R(2,0),x)*x^-1
          + 14*H(R(2,0),x)*x
          - 16/3*H(R(2,0),x)*x^2
          - 24*H(R(2,0,0),x)
          - 24*H(R(2,0,0),x)*x
          + 2*H(R(2,1),x)
          + 8/3*H(R(2,1),x)*x^-1
          - 2*H(R(2,1),x)*x
          - 8/3*H(R(2,1),x)*x^2
          - 4*H(R(2,1,0),x)
          - 4*H(R(2,1,0),x)*x
          - 12*H(R(2,2),x)
          - 12*H(R(2,2),x)*x
          + 8*H(R(3),x)
          - 16/3*H(R(3),x)*x^-1
          + 4*H(R(3),x)*x
          - 32/3*H(R(3),x)*x^2
          + 18*H(R(3,0),x)
          + 18*H(R(3,0),x)*x
          + 8*H(R(3,1),x)
          + 8*H(R(3,1),x)*x
          - 2*H(R(4),x)
          - 2*H(R(4),x)*x
          );

* The small-x expansions of xP_qq^(n)T and xP_gg^(n)T, n = 1, 2

 L pqq1tx0 =
       - 80/9*nf*cf;

 L pgg1tx0 =
       + L0^2 * (  - 16*ca^2 )
       + L0 * (  - 88/3*ca^2 - 16/3*nf*ca + 32/3*nf*cf )
       - 92/9*nf*ca + 184/9*nf*cf;

 L pqq2tx0 =
       + L0^3 * (  - 64/9*nf*cf*ca )
       + L0^2 * (  - 32/9*nf*cf*ca )
       + L0 * ( 1240/27*nf*cf*ca + 64/3*z2*nf*cf*ca )
       ;

 L pgg2tx0 =
       + L0^4* ( 64/3*ca^3 )
       + L0^3* ( 352/3*ca^3 + 64/3*nf*ca^2 - 320/9*nf*cf*ca )
       + L0^2* ( 3112/9*ca^3 + 1088/9*nf*ca^2 - 1856/9*nf*cf*ca + 32/9*nf^2*ca
          - 64/9*nf^2*cf - 128*z2*ca^3 )
       + L0* ( 32608/27*ca^3 + 5912/27*nf*ca^2 - 14552/27*nf*cf*ca + 32*nf*cf^2
          + 368/27*nf^2*ca - 736/27*nf^2*cf - 288*z3*ca^3 - 880/3*z2*ca^3
          - 32/3*z2*nf*ca^2 + 128/3*z2*nf*cf*ca )
       ;

* The second moments of P_qq^(2)T and P_gg^(2)T. The corresponding results
* for P_qg^(2)T and P_gq^(2) are related to these by Eqs. (16) and (17) 

 L pqq2tN2 =
       + cf*ca*nf * (
          - 55/81
          + 512/9*z3
          - 296/27*z2
          )
       + cf*ca^2 * (
          - 20920/243
          - 64/3*z3
          )
       + cf^2*nf * (
          - 2281/81
          - 64/9*z3
          + 32/9*z2
          )
       + cf^2*ca * (
          - 6608/243
          - 2464/9*z3
          + 2432/9*z2
          + 128/3*z2^2
          )
       + cf^3 * (
          - 54556/243
          + 320*z3
          + 7264/27*z2
          - 256*z2^2
          );

 L pgg2tN2 =
       + ca*nf^2 * (
          + 2/27
          + 64/9*z3
          - 160/27*z2
          )
       + ca^2*nf * (
          - 6232/243
          + 128/9*z3
          + 2132/27*z2
          - 160/3*z2^2
          )
       + cf*nf^2 * (
          - 41/9
          + 128/27*z2
          )
       + cf*ca*nf * (
          - 2681/243
          - 56/9*z3
          + 760/27*z2
          )
       + cf^2*nf * (
          - 10570/243
          + 32/9*z3
          + 352/27*z2
          );

* The expansion coefficients for the partial Higgs decay width.
* f(z2) in cphi3 has not been calculated here, but can be found in Eq. (11) 
* of hep-ph/0604194 by Baikov and Chetyrkin.

 L cphi1 =
       + nf * (
          - 14/3
          )
       + ca * (
          + 73/3
          );

 L cphi2 =
       + nf^2 * (
          + 508/27
          - 8/3*z2
          )
       + ca*nf * (
          - 6665/27
          - 4*z3
          + 88/3*z2
          )
       + ca^2 * (
          + 37631/54
          - 110*z3
          - 242/3*z2
          )
       + cf*nf * (
          - 131/3
          + 24*z3
          );

 L cphi3 =
       + nf^3 * (
          - 57016/729
          + 64/27*z3
          )
       + ca*nf^2 * (
          + 413308/243
          + 56/9*z3
          )
       + ca^2*nf * (
          - 2670508/243
          - 80/3*z5
          + 9772/9*z3
          )
       + ca^3 * (
          + 15420961/729
          + 3080/3*z5
          - 178156/27*z3
          )
       + cf*nf^2 * (
          + 440
          - 240*z3
          )
       + cf*ca*nf * (
          - 23221/9
          + 160*z5
          + 1364*z3
          )
       + cf^2*nf * (
          + 221/3
          - 320*z5
          + 192*z3
          )
       + f(z2)
          ;


==> xptsdff2.f <==
*
* ..File: xptsdff2.f 
*
*
* ..The differences between the time-like and space-like pure-singlet 
*    and gluon-gluon splitting functions for the evolution of the
*    fragmentation functions and the parton distributions, at second 
*    and third order in alpha_s/(4 pi) for the scale mu_f = mu_r.
* 
* ..The code uses the package of Gehrmann and Remiddi for the harmonic
*    polylogarithms published in hep-ph/0107173 = CPC 141 (2001) 296.
*
* ..Reference: S. Moch and A. Vogt, arXiv:0708.3899 [hep-ph] 
*
* ..These functions need to be combined with the space-like results of
*               A. Vogt, S. Moch and J. Vermaseren,
*               hep-ph/0404111 = Nucl. Phys. B691 (2004) 129
*
* =====================================================================
*
*
* ..The second-order (NLO) pure-singlet function P_ps^T(1) - P_ps^S(1) 
*
       FUNCTION X1PSTS (X, NF)
*
       IMPLICIT REAL*8 (A - Z)
       COMPLEX*16 HC1, HC2, HC3, HC4
       INTEGER NF, NF2, N1, N2, NW, I1, I2, I3, N
       PARAMETER ( N1 = -1, N2 = 1, NW = 2 )
       DIMENSION HC1(N1:N2),HC2(N1:N2,N1:N2),HC3(N1:N2,N1:N2,N1:N2),
     ,           HC4(N1:N2,N1:N2,N1:N2,N1:N2)
       DIMENSION HR1(N1:N2),HR2(N1:N2,N1:N2),HR3(N1:N2,N1:N2,N1:N2),
     ,           HR4(N1:N2,N1:N2,N1:N2,N1:N2)
       DIMENSION HI1(N1:N2),HI2(N1:N2,N1:N2),HI3(N1:N2,N1:N2,N1:N2),
     ,           HI4(N1:N2,N1:N2,N1:N2,N1:N2)
*
* ...Colour factor and an abbreviation
*
       CF = 4./3.D0
       DX = 1.D0/X
*
* ...The harmonic polylogs up to weight 2 by Gehrmann and Remiddi
*
       CALL HPLOG (X, NW, HC1,HC2,HC3,HC4, HR1,HR2,HR3,HR4,
     ,            HI1,HI2,HI3,HI4, N1, N2)
*
* ...The splitting function in terms of the harmonic polylogs
*
       X1PSTS =
     &  + nf*cf * (  - 24.D0 - 8.D0*x + 448.D0/9.D0*x**2 - 160.D0/9.D0*
     &    dx - 24.D0*Hr1(0) - 56.D0*Hr1(0)*x - 64.D0/3.D0*Hr1(0)*x**2
     &     + 16.D0*Hr2(0,0) + 16.D0*Hr2(0,0)*x )
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The second-order (NLO) gluon-gluon function P_gg^T(1) - P_gg^S(1)
*
       FUNCTION X1GGTS (X, NF)
*
       IMPLICIT REAL*8 (A - Z)
       COMPLEX*16 HC1, HC2, HC3, HC4
       INTEGER NF, NF2, N1, N2, NW, I1, I2, I3, N
       PARAMETER ( N1 = -1, N2 = 1, NW = 2 )
       DIMENSION HC1(N1:N2),HC2(N1:N2,N1:N2),HC3(N1:N2,N1:N2,N1:N2),
     ,           HC4(N1:N2,N1:N2,N1:N2,N1:N2)
       DIMENSION HR1(N1:N2),HR2(N1:N2,N1:N2),HR3(N1:N2,N1:N2,N1:N2),
     ,           HR4(N1:N2,N1:N2,N1:N2,N1:N2)
       DIMENSION HI1(N1:N2),HI2(N1:N2,N1:N2),HI3(N1:N2,N1:N2,N1:N2),
     ,           HI4(N1:N2,N1:N2,N1:N2,N1:N2)
*
* ...Colour factors and abbreviations
*
       CF  = 4./3.D0
       CA  = 3.D0
*
       DX = 1.D0/X
       DM = 1.D0/(1.D0-X)
*
* ...The harmonic polylogs up to weight 2
*
       CALL HPLOG (X, NW, HC1,HC2,HC3,HC4, HR1,HR2,HR3,HR4,
     ,            HI1,HI2,HI3,HI4, N1, N2)
*
* ...The splitting function in terms of the harmonic polylogs
*
      pgg1d =
     &  + ca**2 * (  - 32.D0/3.D0*Hr1(0) - 56.D0/3.D0*Hr1(0)*x + 88.D0/
     &    3.D0*Hr1(0)*x**2 - 88.D0/3.D0*Hr1(0)*dx + 88.D0/3.D0*Hr1(0)*
     &    dm - 96.D0*Hr2(0,0)*x + 32.D0*Hr2(0,0)*x**2 - 32.D0*Hr2(0,0)*
     &    dx - 32.D0*Hr2(0,0)*dm + 64.D0*Hr2(0,1) - 32.D0*Hr2(0,1)*x +
     &    32.D0*Hr2(0,1)*x**2 - 32.D0*Hr2(0,1)*dx - 32.D0*Hr2(0,1)*dm
     &     + 64.D0*Hr2(1,0) - 32.D0*Hr2(1,0)*x + 32.D0*Hr2(1,0)*x**2 -
     &    32.D0*Hr2(1,0)*dx - 32.D0*Hr2(1,0)*dm )
      pgg1d = pgg1d + nf*ca * ( 32.D0/3.D0*Hr1(0) - 16.D0/3.D0*Hr1(0)*x
     &     + 16.D0/3.D0*Hr1(0)*x**2 - 16.D0/3.D0*Hr1(0)*dx - 16.D0/3.D0
     &    *Hr1(0)*dm )
      pgg1d = pgg1d + nf*cf * ( 24.D0 + 8.D0*x - 448.D0/9.D0*x**2 + 160.
     &    D0/9.D0*dx + 32.D0*Hr1(0) + 48.D0*Hr1(0)*x + 32.D0/3.D0*Hr1(0
     &    )*x**2 + 32.D0/3.D0*Hr1(0)*dx + 16.D0*Hr2(0,0) + 16.D0*Hr2(0,
     &    0)*x )
*
       X1GGTS = pgg1d
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The third-order (NNLO) pure-singlet function P_ps^T(1) - P_ps^S(1)
*
       FUNCTION X2PSTS (X, NF)
*
       IMPLICIT REAL*8 (A - Z)
       COMPLEX*16 HC1, HC2, HC3, HC4 
       INTEGER NF, NF2, N1, N2, NW, I1, I2, I3, N
       PARAMETER ( N1 = -1, N2 = 1, NW = 4 ) 
       DIMENSION HC1(N1:N2),HC2(N1:N2,N1:N2),HC3(N1:N2,N1:N2,N1:N2), 
     ,           HC4(N1:N2,N1:N2,N1:N2,N1:N2) 
       DIMENSION HR1(N1:N2),HR2(N1:N2,N1:N2),HR3(N1:N2,N1:N2,N1:N2), 
     ,           HR4(N1:N2,N1:N2,N1:N2,N1:N2) 
       DIMENSION HI1(N1:N2),HI2(N1:N2,N1:N2),HI3(N1:N2,N1:N2,N1:N2), 
     ,           HI4(N1:N2,N1:N2,N1:N2,N1:N2) 
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0,
     ,             Z4 = 1.0823 23233 71113 81916 D0 )
*
* ...Colour factors and an abbreviation
*
       CF  = 4./3.D0
       CA  = 3.D0
*
       DX = 1.D0/X
*
* ...The harmonic polylogs up to weight 4 by Gehrmann and Remiddi
*
       CALL HPLOG (X, NW, HC1,HC2,HC3,HC4, HR1,HR2,HR3,HR4,
     ,            HI1,HI2,HI3,HI4, N1, N2) 
*
* ...The splitting function in terms of the harmonic polylogs
*
      pps2d =
     &  + nf*cf*ca * ( 112.D0 + 452.D0*x - 2768.D0/3.D0*x**2 + 1076.D0/
     &    3.D0*dx - 640.D0*z4 - 640.D0*z4*x + 104.D0*z3 - 520.D0*z3*x
     &     + 224.D0*z3*x**2 - 96.D0*z3*dx + 1376.D0/3.D0*z2 + 1336.D0/3.
     &    D0*z2*x + 64.D0/3.D0*z2*x**2 + 440.D0*Hr1(0) + 4084.D0/3.D0*
     &    Hr1(0)*x + 9188.D0/9.D0*Hr1(0)*x**2 + 712.D0/9.D0*Hr1(0)*dx
     &     - 368.D0*Hr1(0)*z3 - 176.D0*Hr1(0)*z3*x + 144.D0*Hr1(0)*z2
     &     - 144.D0*Hr1(0)*z2*x + 64.D0/3.D0*Hr1(0)*z2*x**2 + 64.D0/3.D0
     &    *Hr1(0)*z2*dx - 1448.D0/3.D0*Hr1(1) + 1168.D0/3.D0*Hr1(1)*x
     &     + 740.D0/3.D0*Hr1(1)*x**2 - 460.D0/3.D0*Hr1(1)*dx - 80.D0*
     &    Hr1(1)*z2 + 80.D0*Hr1(1)*z2*x + 320.D0/3.D0*Hr1(1)*z2*x**2 - 
     &    320.D0/3.D0*Hr1(1)*z2*dx + 144.D0*Hr2(-1,0) - 48.D0*Hr2(-1,0)
     &    *x - 896.D0/3.D0*Hr2(-1,0)*x**2 - 320.D0/3.D0*Hr2(-1,0)*dx - 
     &    1172.D0/3.D0*Hr2(0,0) - 2960.D0/3.D0*Hr2(0,0)*x - 4304.D0/9.D0
     &    *Hr2(0,0)*x**2 - 64.D0/9.D0*Hr2(0,0)*dx - 16.D0*Hr2(0,0)*z2
     &     + 112.D0*Hr2(0,0)*z2*x - 384.D0*Hr2(0,1) - 472.D0*Hr2(0,1)*x
     &     - 176.D0*Hr2(0,1)*x**2 )
      pps2d = pps2d + nf*cf*ca * (  - 48.D0*Hr2(0,1)*dx - 160.D0*Hr2(0,
     &    1)*z2 - 160.D0*Hr2(0,1)*z2*x - 100.D0/3.D0*Hr2(1,0) + 100.D0/
     &    3.D0*Hr2(1,0)*x - 64.D0*Hr3(-1,0,0) - 64.D0*Hr3(-1,0,0)*x + 
     &    256.D0/3.D0*Hr3(-1,0,0)*x**2 + 256.D0/3.D0*Hr3(-1,0,0)*dx + 
     &    144.D0*Hr3(0,-1,0) - 336.D0*Hr3(0,-1,0)*x + 448.D0/3.D0*Hr3(0
     &    ,-1,0)*x**2 + 64.D0/3.D0*Hr3(0,-1,0)*dx + 40.D0*Hr3(0,0,0) + 
     &    680.D0*Hr3(0,0,0)*x - 128.D0/3.D0*Hr3(0,0,0)*dx + 32.D0*Hr3(0
     &    ,0,1)*x + 64.D0*Hr3(0,0,1)*x**2 + 64.D0/3.D0*Hr3(0,0,1)*dx - 
     &    80.D0*Hr3(0,1,0) - 16.D0*Hr3(0,1,0)*x + 64.D0*Hr3(0,1,0)*x**2
     &     - 64.D0/3.D0*Hr3(0,1,0)*dx - 16.D0*Hr3(0,1,1) + 16.D0*Hr3(0,
     &    1,1)*x + 64.D0/3.D0*Hr3(0,1,1)*x**2 - 64.D0/3.D0*Hr3(0,1,1)*
     &    dx + 96.D0*Hr3(1,0,0) - 96.D0*Hr3(1,0,0)*x - 128.D0*Hr3(1,0,0
     &    )*x**2 + 128.D0*Hr3(1,0,0)*dx + 48.D0*Hr3(1,0,1) - 48.D0*Hr3(
     &    1,0,1)*x - 64.D0*Hr3(1,0,1)*x**2 + 64.D0*Hr3(1,0,1)*dx + 16.D0
     &    *Hr3(1,1,0) - 16.D0*Hr3(1,1,0)*x - 64.D0/3.D0*Hr3(1,1,0)*x**2
     &     + 64.D0/3.D0*Hr3(1,1,0)*dx )
      pps2d = pps2d + nf*cf*ca * (  - 128.D0*Hr4(0,-1,0,0) + 128.D0*
     &    Hr4(0,-1,0,0)*x - 128.D0*Hr4(0,0,-1,0) + 128.D0*Hr4(0,0,-1,0)
     &    *x - 256.D0*Hr4(0,0,0,0)*x + 16.D0*Hr4(0,0,0,1) + 16.D0*Hr4(0
     &    ,0,0,1)*x - 144.D0*Hr4(0,0,1,0) - 144.D0*Hr4(0,0,1,0)*x - 64.D
     &    0*Hr4(0,0,1,1) - 64.D0*Hr4(0,0,1,1)*x + 192.D0*Hr4(0,1,0,0)
     &     + 192.D0*Hr4(0,1,0,0)*x + 96.D0*Hr4(0,1,0,1) + 96.D0*Hr4(0,1
     &    ,0,1)*x + 32.D0*Hr4(0,1,1,0) + 32.D0*Hr4(0,1,1,0)*x )
      pps2d = pps2d + nf*cf**2 * (  - 868.D0/9.D0 + 976.D0/9.D0*x + 404.
     &    D0/3.D0*x**2 - 440.D0/3.D0*dx + 640.D0*z4 + 640.D0*z4*x + 288.
     &    D0*z3 + 192.D0*z3*x + 128.D0*z3*dx - 1016.D0/3.D0*z2 - 1504.D0
     &    /3.D0*z2*x - 1024.D0/3.D0*z2*x**2 - 2108.D0/9.D0*Hr1(0) - 
     &    9892.D0/9.D0*Hr1(0)*x - 3244.D0/9.D0*Hr1(0)*x**2 + 272.D0*
     &    Hr1(0)*z3 + 272.D0*Hr1(0)*z3*x - 32.D0*Hr1(0)*z2 + 128.D0*
     &    Hr1(0)*z2*x + 128.D0*Hr1(0)*z2*x**2 + 1520.D0/3.D0*Hr1(1) - 
     &    1144.D0/3.D0*Hr1(1)*x - 2668.D0/9.D0*Hr1(1)*x**2 + 1540.D0/9.D
     &    0*Hr1(1)*dx + 80.D0*Hr1(1)*z2 - 80.D0*Hr1(1)*z2*x - 320.D0/3.D
     &    0*Hr1(1)*z2*x**2 + 320.D0/3.D0*Hr1(1)*z2*dx + 496.D0*Hr2(0,0)
     &     + 324.D0*Hr2(0,0)*x + 1664.D0/9.D0*Hr2(0,0)*x**2 - 112.D0*
     &    Hr2(0,0)*z2 - 112.D0*Hr2(0,0)*z2*x + 568.D0*Hr2(0,1) + 368.D0
     &    *Hr2(0,1)*x + 1984.D0/9.D0*Hr2(0,1)*x**2 + 224.D0/9.D0*Hr2(0,
     &    1)*dx + 160.D0*Hr2(0,1)*z2 + 160.D0*Hr2(0,1)*z2*x + 556.D0/3.D
     &    0*Hr2(1,0) - 556.D0/3.D0*Hr2(1,0)*x - 320.D0/9.D0*Hr2(1,0)*
     &    x**2 )
      pps2d = pps2d + nf*cf**2 * ( 320.D0/9.D0*Hr2(1,0)*dx + 48.D0*Hr3(
     &    0,0,0) + 144.D0*Hr3(0,0,0)*x - 64.D0*Hr3(0,0,0)*x**2 + 64.D0*
     &    Hr3(0,0,1) + 32.D0*Hr3(0,0,1)*x - 256.D0/3.D0*Hr3(0,0,1)*x**2
     &     - 128.D0/3.D0*Hr3(0,0,1)*dx + 176.D0*Hr3(0,1,0) + 112.D0*
     &    Hr3(0,1,0)*x - 128.D0/3.D0*Hr3(0,1,0)*x**2 + 128.D0/3.D0*Hr3(
     &    0,1,0)*dx + 16.D0*Hr3(0,1,1) - 16.D0*Hr3(0,1,1)*x - 64.D0/3.D0
     &    *Hr3(0,1,1)*x**2 + 64.D0/3.D0*Hr3(0,1,1)*dx - 96.D0*Hr3(1,0,0
     &    ) + 96.D0*Hr3(1,0,0)*x + 128.D0*Hr3(1,0,0)*x**2 - 128.D0*Hr3(
     &    1,0,0)*dx - 48.D0*Hr3(1,0,1) + 48.D0*Hr3(1,0,1)*x + 64.D0*
     &    Hr3(1,0,1)*x**2 - 64.D0*Hr3(1,0,1)*dx - 16.D0*Hr3(1,1,0) + 16.
     &    D0*Hr3(1,1,0)*x + 64.D0/3.D0*Hr3(1,1,0)*x**2 - 64.D0/3.D0*
     &    Hr3(1,1,0)*dx - 16.D0*Hr4(0,0,0,1) - 16.D0*Hr4(0,0,0,1)*x + 
     &    144.D0*Hr4(0,0,1,0) + 144.D0*Hr4(0,0,1,0)*x + 64.D0*Hr4(0,0,1
     &    ,1) + 64.D0*Hr4(0,0,1,1)*x - 192.D0*Hr4(0,1,0,0) - 192.D0*
     &    Hr4(0,1,0,0)*x - 96.D0*Hr4(0,1,0,1) - 96.D0*Hr4(0,1,0,1)*x - 
     &    32.D0*Hr4(0,1,1,0) )
      pps2d = pps2d + nf*cf**2 * (  - 32.D0*Hr4(0,1,1,0)*x )
      pps2d = pps2d + nf**2*cf * (  - 320.D0/9.D0 + 368.D0/9.D0*x - 16.D
     &    0/9.D0*x**2 - 32.D0/9.D0*dx + 16.D0*z3 + 16.D0*z3*x + 24.D0*
     &    z2 + 56.D0*z2*x + 64.D0/3.D0*z2*x**2 + 16.D0/3.D0*Hr1(0) + 32.
     &    D0*Hr1(0)*x + 160.D0/9.D0*Hr1(0)*x**2 - 16.D0*Hr1(0)*z2 - 16.D
     &    0*Hr1(0)*z2*x - 24.D0*Hr1(1) - 8.D0*Hr1(1)*x + 448.D0/9.D0*
     &    Hr1(1)*x**2 - 160.D0/9.D0*Hr1(1)*dx - 56.D0/3.D0*Hr2(0,0) - 8.
     &    D0/3.D0*Hr2(0,0)*x + 32.D0/3.D0*Hr2(0,0)*x**2 - 24.D0*Hr2(0,1
     &    ) - 56.D0*Hr2(0,1)*x - 64.D0/3.D0*Hr2(0,1)*x**2 + 8.D0*Hr2(1,
     &    0) - 8.D0*Hr2(1,0)*x - 32.D0/3.D0*Hr2(1,0)*x**2 + 32.D0/3.D0*
     &    Hr2(1,0)*dx - 16.D0*Hr3(0,0,0) - 16.D0*Hr3(0,0,0)*x + 16.D0*
     &    Hr3(0,0,1) + 16.D0*Hr3(0,0,1)*x + 16.D0*Hr3(0,1,0) + 16.D0*
     &    Hr3(0,1,0)*x )
*
       X2PSTS = pps2d
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The third-order (NNLO) gluon-gluon function P_gg^T(1) - P_gg^S(1)
*
       FUNCTION X2GGTS (X, NF)
*
       IMPLICIT REAL*8 (A - Z)
       COMPLEX*16 HC1, HC2, HC3, HC4 
       INTEGER NF, NF2, N1, N2, NW, I1, I2, I3, N
       PARAMETER ( N1 = -1, N2 = 1, NW = 4 ) 
       DIMENSION HC1(N1:N2),HC2(N1:N2,N1:N2),HC3(N1:N2,N1:N2,N1:N2), 
     ,           HC4(N1:N2,N1:N2,N1:N2,N1:N2) 
       DIMENSION HR1(N1:N2),HR2(N1:N2,N1:N2),HR3(N1:N2,N1:N2,N1:N2), 
     ,           HR4(N1:N2,N1:N2,N1:N2,N1:N2) 
       DIMENSION HI1(N1:N2),HI2(N1:N2,N1:N2),HI3(N1:N2,N1:N2,N1:N2), 
     ,           HI4(N1:N2,N1:N2,N1:N2,N1:N2) 
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0,
     ,             Z4 = 1.0823 23233 71113 81916 D0 )
*
* ...Colour factors and abbreviations
*
       CF  = 4./3.D0
       CA  = 3.D0
*
       DX = 1.D0/X
       DM = 1.D0/(1.D0-X)
       DP = 1.D0/(1.D0+X)
*
* ...The harmonic polylogs up to weight 4 by Gehrmann and Remiddi
*
       CALL HPLOG (X, NW, HC1,HC2,HC3,HC4, HR1,HR2,HR3,HR4,
     ,            HI1,HI2,HI3,HI4, N1, N2) 
*
* ...The splitting function in terms of the harmonic polylogs
*
      pgg2d =
     &  + ca**3 * (  - 26972.D0/27.D0*Hr1(0) + 18772.D0/27.D0*Hr1(0)*x
     &     - 26288.D0/27.D0*Hr1(0)*x**2 + 26288.D0/27.D0*Hr1(0)*dx + 
     &    8200.D0/27.D0*Hr1(0)*dm - 640.D0*Hr1(0)*z3*x - 192.D0*Hr1(0)*
     &    z3*x**2 - 256.D0*Hr1(0)*z3*dx + 224.D0*Hr1(0)*z3*dp - 32.D0*
     &    Hr1(0)*z3*dm - 224.D0*Hr1(0)*z2 - 224.D0/3.D0*Hr1(0)*z2*x - 
     &    1760.D0/3.D0*Hr1(0)*z2*x**2 - 704.D0/3.D0*Hr1(0)*z2*dx - 176.D
     &    0/3.D0*Hr1(0)*z2*dp - 176.D0/3.D0*Hr1(0)*z2*dm + 512.D0*Hr2(
     &    -1,0)*z2 + 256.D0*Hr2(-1,0)*z2*x + 256.D0*Hr2(-1,0)*z2*x**2
     &     + 256.D0*Hr2(-1,0)*z2*dx - 256.D0*Hr2(-1,0)*z2*dp + 512.D0*
     &    Hr2(0,-1)*z2 + 256.D0*Hr2(0,-1)*z2*x + 256.D0*Hr2(0,-1)*z2*
     &    x**2 + 256.D0*Hr2(0,-1)*z2*dx - 256.D0*Hr2(0,-1)*z2*dp + 
     &    11504.D0/9.D0*Hr2(0,0) + 5888.D0/9.D0*Hr2(0,0)*x + 14384.D0/9.
     &    D0*Hr2(0,0)*x**2 + 6224.D0/9.D0*Hr2(0,0)*dx - 784.D0/3.D0*
     &    Hr2(0,0)*dm - 256.D0*Hr2(0,0)*z2*x - 256.D0*Hr2(0,0)*z2*x**2
     &     - 256.D0*Hr2(0,0)*z2*dx + 256.D0*Hr2(0,0)*z2*dp + 4688.D0/9.D
     &    0*Hr2(0,1) )
      pgg2d = pgg2d + ca**3 * (  - 400.D0/9.D0*Hr2(0,1)*x + 2144.D0/9.D0
     &    *Hr2(0,1)*x**2 - 2144.D0/9.D0*Hr2(0,1)*dx - 4288.D0/9.D0*Hr2(
     &    0,1)*dm - 256.D0*Hr2(0,1)*z2 + 128.D0*Hr2(0,1)*z2*x - 128.D0*
     &    Hr2(0,1)*z2*x**2 + 128.D0*Hr2(0,1)*z2*dx + 128.D0*Hr2(0,1)*z2
     &    *dm + 4688.D0/9.D0*Hr2(1,0) - 400.D0/9.D0*Hr2(1,0)*x + 2144.D0
     &    /9.D0*Hr2(1,0)*x**2 - 2144.D0/9.D0*Hr2(1,0)*dx - 4288.D0/9.D0
     &    *Hr2(1,0)*dm - 256.D0*Hr2(1,0)*z2 + 128.D0*Hr2(1,0)*z2*x - 
     &    128.D0*Hr2(1,0)*z2*x**2 + 128.D0*Hr2(1,0)*z2*dx + 128.D0*Hr2(
     &    1,0)*z2*dm - 896.D0/3.D0*Hr3(-1,0,0) - 1600.D0/3.D0*Hr3(-1,0,
     &    0)*x - 704.D0*Hr3(-1,0,0)*x**2 - 704.D0*Hr3(-1,0,0)*dx - 704.D
     &    0/3.D0*Hr3(-1,0,0)*dp - 448.D0/3.D0*Hr3(0,-1,0) - 800.D0/3.D0
     &    *Hr3(0,-1,0)*x - 352.D0*Hr3(0,-1,0)*x**2 - 352.D0*Hr3(0,-1,0)
     &    *dx - 352.D0/3.D0*Hr3(0,-1,0)*dp + 544.D0*Hr3(0,0,0) - 576.D0
     &    *Hr3(0,0,0)*x + 1056.D0*Hr3(0,0,0)*x**2 + 704.D0*Hr3(0,0,0)*
     &    dx + 176.D0*Hr3(0,0,0)*dp - 528.D0*Hr3(0,0,0)*dm + 1856.D0/3.D
     &    0*Hr3(0,0,1) )
      pgg2d = pgg2d + ca**3 * (  - 256.D0/3.D0*Hr3(0,0,1)*x + 704.D0*
     &    Hr3(0,0,1)*x**2 + 704.D0/3.D0*Hr3(0,0,1)*dx - 704.D0/3.D0*
     &    Hr3(0,0,1)*dm + 544.D0*Hr3(0,1,0) - 160.D0*Hr3(0,1,0)*x + 
     &    1408.D0/3.D0*Hr3(0,1,0)*x**2 - 704.D0/3.D0*Hr3(0,1,0)*dm + 
     &    1408.D0/3.D0*Hr3(1,0,0) - 704.D0/3.D0*Hr3(1,0,0)*x + 704.D0/3.
     &    D0*Hr3(1,0,0)*x**2 - 704.D0/3.D0*Hr3(1,0,0)*dx - 704.D0/3.D0*
     &    Hr3(1,0,0)*dm + 1024.D0*Hr4(-1,-1,0,0) + 512.D0*Hr4(-1,-1,0,0
     &    )*x + 512.D0*Hr4(-1,-1,0,0)*x**2 + 512.D0*Hr4(-1,-1,0,0)*dx
     &     - 512.D0*Hr4(-1,-1,0,0)*dp + 512.D0*Hr4(-1,0,-1,0) + 256.D0*
     &    Hr4(-1,0,-1,0)*x + 256.D0*Hr4(-1,0,-1,0)*x**2 + 256.D0*Hr4(-1
     &    ,0,-1,0)*dx - 256.D0*Hr4(-1,0,-1,0)*dp - 1152.D0*Hr4(-1,0,0,0
     &    ) - 576.D0*Hr4(-1,0,0,0)*x - 576.D0*Hr4(-1,0,0,0)*x**2 - 576.D
     &    0*Hr4(-1,0,0,0)*dx + 576.D0*Hr4(-1,0,0,0)*dp - 512.D0*Hr4(-1,
     &    0,0,1) - 256.D0*Hr4(-1,0,0,1)*x - 256.D0*Hr4(-1,0,0,1)*x**2
     &     - 256.D0*Hr4(-1,0,0,1)*dx + 256.D0*Hr4(-1,0,0,1)*dp - 256.D0
     &    *Hr4(-1,0,1,0) )
      pgg2d = pgg2d + ca**3 * (  - 128.D0*Hr4(-1,0,1,0)*x - 128.D0*Hr4(
     &    -1,0,1,0)*x**2 - 128.D0*Hr4(-1,0,1,0)*dx + 128.D0*Hr4(-1,0,1,
     &    0)*dp + 512.D0*Hr4(0,-1,-1,0) + 256.D0*Hr4(0,-1,-1,0)*x + 256.
     &    D0*Hr4(0,-1,-1,0)*x**2 + 256.D0*Hr4(0,-1,-1,0)*dx - 256.D0*
     &    Hr4(0,-1,-1,0)*dp - 384.D0*Hr4(0,-1,0,0) - 960.D0*Hr4(0,-1,0,
     &    0)*x - 448.D0*Hr4(0,-1,0,0)*x**2 - 448.D0*Hr4(0,-1,0,0)*dx + 
     &    448.D0*Hr4(0,-1,0,0)*dp - 256.D0*Hr4(0,-1,0,1) - 128.D0*Hr4(0
     &    ,-1,0,1)*x - 128.D0*Hr4(0,-1,0,1)*x**2 - 128.D0*Hr4(0,-1,0,1)
     &    *dx + 128.D0*Hr4(0,-1,0,1)*dp - 768.D0*Hr4(0,0,-1,0)*x - 256.D
     &    0*Hr4(0,0,-1,0)*x**2 - 256.D0*Hr4(0,0,-1,0)*dx + 256.D0*Hr4(0
     &    ,0,-1,0)*dp + 1536.D0*Hr4(0,0,0,0)*x + 512.D0*Hr4(0,0,0,0)*dx
     &     - 256.D0*Hr4(0,0,0,0)*dp + 256.D0*Hr4(0,0,0,0)*dm + 384.D0*
     &    Hr4(0,0,0,1)*x + 384.D0*Hr4(0,0,0,1)*dx - 192.D0*Hr4(0,0,0,1)
     &    *dp + 192.D0*Hr4(0,0,0,1)*dm + 128.D0*Hr4(0,0,1,0)*x + 128.D0
     &    *Hr4(0,0,1,0)*dx - 64.D0*Hr4(0,0,1,0)*dp + 64.D0*Hr4(0,0,1,0)
     &    *dm )
      pgg2d = pgg2d + ca**3 * (  - 128.D0*Hr4(0,1,0,0) + 64.D0*Hr4(0,1,
     &    0,0)*x - 64.D0*Hr4(0,1,0,0)*x**2 + 64.D0*Hr4(0,1,0,0)*dx + 64.
     &    D0*Hr4(0,1,0,0)*dm - 384.D0*Hr4(1,0,0,0) + 192.D0*Hr4(1,0,0,0
     &    )*x - 192.D0*Hr4(1,0,0,0)*x**2 + 192.D0*Hr4(1,0,0,0)*dx + 192.
     &    D0*Hr4(1,0,0,0)*dm )
      pgg2d = pgg2d + nf*ca**2 * (  - 3248.D0/27.D0*Hr1(0) + 5776.D0/27.
     &    D0*Hr1(0)*x - 1592.D0/9.D0*Hr1(0)*x**2 + 1592.D0/9.D0*Hr1(0)*
     &    dx - 2528.D0/27.D0*Hr1(0)*dm - 64.D0*Hr1(0)*z2 - 64.D0/3.D0*
     &    Hr1(0)*z2*x - 64.D0/3.D0*Hr1(0)*z2*x**2 + 32.D0/3.D0*Hr1(0)*
     &    z2*dp + 32.D0/3.D0*Hr1(0)*z2*dm + 1472.D0/9.D0*Hr2(0,0) + 
     &    3008.D0/9.D0*Hr2(0,0)*x + 64.D0/9.D0*Hr2(0,0)*x**2 + 2176.D0/
     &    9.D0*Hr2(0,0)*dx - 64.D0/9.D0*Hr2(0,0)*dm - 1568.D0/9.D0*Hr2(
     &    0,1) + 928.D0/9.D0*Hr2(0,1)*x - 352.D0/3.D0*Hr2(0,1)*x**2 + 
     &    352.D0/3.D0*Hr2(0,1)*dx + 640.D0/9.D0*Hr2(0,1)*dm - 1568.D0/9.
     &    D0*Hr2(1,0) + 928.D0/9.D0*Hr2(1,0)*x - 352.D0/3.D0*Hr2(1,0)*
     &    x**2 + 352.D0/3.D0*Hr2(1,0)*dx + 640.D0/9.D0*Hr2(1,0)*dm - 
     &    256.D0/3.D0*Hr3(-1,0,0) - 128.D0/3.D0*Hr3(-1,0,0)*x - 128.D0/
     &    3.D0*Hr3(-1,0,0)*x**2 - 128.D0/3.D0*Hr3(-1,0,0)*dx + 128.D0/3.
     &    D0*Hr3(-1,0,0)*dp - 128.D0/3.D0*Hr3(0,-1,0) - 64.D0/3.D0*Hr3(
     &    0,-1,0)*x - 64.D0/3.D0*Hr3(0,-1,0)*x**2 - 64.D0/3.D0*Hr3(0,-1
     &    ,0)*dx )
      pgg2d = pgg2d + nf*ca**2 * ( 64.D0/3.D0*Hr3(0,-1,0)*dp - 64.D0*
     &    Hr3(0,0,0) + 384.D0*Hr3(0,0,0)*x - 64.D0*Hr3(0,0,0)*x**2 + 
     &    128.D0*Hr3(0,0,0)*dx - 32.D0*Hr3(0,0,0)*dp + 96.D0*Hr3(0,0,0)
     &    *dm - 128.D0/3.D0*Hr3(0,0,1) + 256.D0/3.D0*Hr3(0,0,1)*x - 128.
     &    D0/3.D0*Hr3(0,0,1)*x**2 + 128.D0/3.D0*Hr3(0,0,1)*dx + 128.D0/
     &    3.D0*Hr3(0,0,1)*dm - 64.D0*Hr3(0,1,0) + 64.D0*Hr3(0,1,0)*x - 
     &    128.D0/3.D0*Hr3(0,1,0)*x**2 + 128.D0/3.D0*Hr3(0,1,0)*dx + 128.
     &    D0/3.D0*Hr3(0,1,0)*dm - 256.D0/3.D0*Hr3(1,0,0) + 128.D0/3.D0*
     &    Hr3(1,0,0)*x - 128.D0/3.D0*Hr3(1,0,0)*x**2 + 128.D0/3.D0*Hr3(
     &    1,0,0)*dx + 128.D0/3.D0*Hr3(1,0,0)*dm )
      pgg2d = pgg2d + nf*cf*ca * (  - 112.D0 - 452.D0*x + 2768.D0/3.D0*
     &    x**2 - 1076.D0/3.D0*dx + 640.D0*z4 + 640.D0*z4*x - 104.D0*z3
     &     + 520.D0*z3*x - 224.D0*z3*x**2 + 96.D0*z3*dx - 1376.D0/3.D0*
     &    z2 - 1336.D0/3.D0*z2*x - 64.D0/3.D0*z2*x**2 - 328.D0*Hr1(0)
     &     - 4372.D0/3.D0*Hr1(0)*x - 612.D0*Hr1(0)*x**2 - 488.D0*Hr1(0)
     &    *dx - 16.D0*Hr1(0)*dm + 176.D0*Hr1(0)*z3 + 368.D0*Hr1(0)*z3*x
     &     - 368.D0/3.D0*Hr1(0)*z2 + 496.D0/3.D0*Hr1(0)*z2*x + 64.D0/3.D
     &    0*Hr1(0)*z2*x**2 + 64.D0/3.D0*Hr1(0)*z2*dx + 1448.D0/3.D0*
     &    Hr1(1) - 1168.D0/3.D0*Hr1(1)*x - 740.D0/3.D0*Hr1(1)*x**2 + 
     &    460.D0/3.D0*Hr1(1)*dx + 80.D0*Hr1(1)*z2 - 80.D0*Hr1(1)*z2*x
     &     - 320.D0/3.D0*Hr1(1)*z2*x**2 + 320.D0/3.D0*Hr1(1)*z2*dx - 
     &    144.D0*Hr2(-1,0) + 48.D0*Hr2(-1,0)*x + 896.D0/3.D0*Hr2(-1,0)*
     &    x**2 + 320.D0/3.D0*Hr2(-1,0)*dx - 1316.D0/9.D0*Hr2(0,0) + 
     &    1168.D0/9.D0*Hr2(0,0)*x + 176.D0/3.D0*Hr2(0,0)*x**2 - 3712.D0/
     &    9.D0*Hr2(0,0)*dx - 112.D0*Hr2(0,0)*z2 + 16.D0*Hr2(0,0)*z2*x
     &     + 1456.D0/3.D0*Hr2(0,1) )
      pgg2d = pgg2d + nf*cf*ca * ( 1112.D0/3.D0*Hr2(0,1)*x + 2288.D0/9.D
     &    0*Hr2(0,1)*x**2 - 272.D0/9.D0*Hr2(0,1)*dx + 160.D0*Hr2(0,1)*
     &    z2 + 160.D0*Hr2(0,1)*z2*x + 404.D0/3.D0*Hr2(1,0) - 404.D0/3.D0
     &    *Hr2(1,0)*x + 704.D0/9.D0*Hr2(1,0)*x**2 - 704.D0/9.D0*Hr2(1,0
     &    )*dx - 64.D0*Hr3(-1,0,0) - 64.D0*Hr3(-1,0,0)*x + 256.D0/3.D0*
     &    Hr3(-1,0,0)*x**2 + 256.D0/3.D0*Hr3(-1,0,0)*dx - 208.D0*Hr3(0,
     &    -1,0) + 272.D0*Hr3(0,-1,0)*x - 64.D0*Hr3(0,-1,0)*x**2 + 64.D0
     &    *Hr3(0,-1,0)*dx + 136.D0*Hr3(0,0,0) - 120.D0*Hr3(0,0,0)*x - 
     &    640.D0/3.D0*Hr3(0,0,0)*dx - 320.D0/3.D0*Hr3(0,0,1) - 416.D0/3.
     &    D0*Hr3(0,0,1)*x - 64.D0*Hr3(0,0,1)*x**2 - 64.D0/3.D0*Hr3(0,0,
     &    1)*dx + 80.D0/3.D0*Hr3(0,1,0) - 112.D0/3.D0*Hr3(0,1,0)*x - 64.
     &    D0*Hr3(0,1,0)*x**2 + 64.D0/3.D0*Hr3(0,1,0)*dx + 16.D0*Hr3(0,1
     &    ,1) - 16.D0*Hr3(0,1,1)*x - 64.D0/3.D0*Hr3(0,1,1)*x**2 + 64.D0/
     &    3.D0*Hr3(0,1,1)*dx - 96.D0*Hr3(1,0,0) + 96.D0*Hr3(1,0,0)*x + 
     &    128.D0*Hr3(1,0,0)*x**2 - 128.D0*Hr3(1,0,0)*dx - 48.D0*Hr3(1,0
     &    ,1) )
      pgg2d = pgg2d + nf*cf*ca * ( 48.D0*Hr3(1,0,1)*x + 64.D0*Hr3(1,0,1
     &    )*x**2 - 64.D0*Hr3(1,0,1)*dx - 16.D0*Hr3(1,1,0) + 16.D0*Hr3(1
     &    ,1,0)*x + 64.D0/3.D0*Hr3(1,1,0)*x**2 - 64.D0/3.D0*Hr3(1,1,0)*
     &    dx - 128.D0*Hr4(0,-1,0,0) + 128.D0*Hr4(0,-1,0,0)*x - 128.D0*
     &    Hr4(0,0,-1,0) + 128.D0*Hr4(0,0,-1,0)*x - 256.D0*Hr4(0,0,0,0)*
     &    x - 16.D0*Hr4(0,0,0,1) - 16.D0*Hr4(0,0,0,1)*x + 144.D0*Hr4(0,
     &    0,1,0) + 144.D0*Hr4(0,0,1,0)*x + 64.D0*Hr4(0,0,1,1) + 64.D0*
     &    Hr4(0,0,1,1)*x - 192.D0*Hr4(0,1,0,0) - 192.D0*Hr4(0,1,0,0)*x
     &     - 96.D0*Hr4(0,1,0,1) - 96.D0*Hr4(0,1,0,1)*x - 32.D0*Hr4(0,1,
     &    1,0) - 32.D0*Hr4(0,1,1,0)*x )
      pgg2d = pgg2d + nf*cf**2 * ( 868.D0/9.D0 - 976.D0/9.D0*x - 404.D0/
     &    3.D0*x**2 + 440.D0/3.D0*dx - 640.D0*z4 - 640.D0*z4*x - 288.D0
     &    *z3 - 192.D0*z3*x - 128.D0*z3*dx + 1016.D0/3.D0*z2 + 1504.D0/
     &    3.D0*z2*x + 1024.D0/3.D0*z2*x**2 + 1132.D0/3.D0*Hr1(0) + 956.D
     &    0*Hr1(0)*x + 2956.D0/9.D0*Hr1(0)*x**2 + 32.D0*Hr1(0)*dx - 272.
     &    D0*Hr1(0)*z3 - 272.D0*Hr1(0)*z3*x - 64.D0*Hr1(0)*z2 - 160.D0*
     &    Hr1(0)*z2*x - 128.D0/3.D0*Hr1(0)*z2*x**2 - 1520.D0/3.D0*Hr1(1
     &    ) + 1144.D0/3.D0*Hr1(1)*x + 2668.D0/9.D0*Hr1(1)*x**2 - 1540.D0
     &    /9.D0*Hr1(1)*dx - 80.D0*Hr1(1)*z2 + 80.D0*Hr1(1)*z2*x + 320.D0
     &    /3.D0*Hr1(1)*z2*x**2 - 320.D0/3.D0*Hr1(1)*z2*dx - 144.D0*Hr2(
     &    0,0) - 388.D0*Hr2(0,0)*x - 128.D0*Hr2(0,0)*x**2 - 16.D0*Hr2(0
     &    ,0)*z2 - 16.D0*Hr2(0,0)*z2*x - 360.D0*Hr2(0,1) - 576.D0*Hr2(0
     &    ,1)*x - 192.D0*Hr2(0,1)*x**2 - 160.D0/3.D0*Hr2(0,1)*dx - 160.D
     &    0*Hr2(0,1)*z2 - 160.D0*Hr2(0,1)*z2*x + 68.D0/3.D0*Hr2(1,0) - 
     &    68.D0/3.D0*Hr2(1,0)*x + 64.D0*Hr2(1,0)*x**2 - 64.D0*Hr2(1,0)*
     &    dx )
      pgg2d = pgg2d + nf*cf**2 * (  - 48.D0*Hr3(0,0,0) + 48.D0*Hr3(0,0,
     &    0)*x - 64.D0*Hr3(0,0,0)*x**2 + 64.D0*Hr3(0,0,1) + 96.D0*Hr3(0
     &    ,0,1)*x - 128.D0/3.D0*Hr3(0,0,1)*dx - 112.D0*Hr3(0,1,0) - 48.D
     &    0*Hr3(0,1,0)*x - 256.D0/3.D0*Hr3(0,1,0)*dx - 16.D0*Hr3(0,1,1)
     &     + 16.D0*Hr3(0,1,1)*x + 64.D0/3.D0*Hr3(0,1,1)*x**2 - 64.D0/3.D
     &    0*Hr3(0,1,1)*dx + 96.D0*Hr3(1,0,0) - 96.D0*Hr3(1,0,0)*x - 128.
     &    D0*Hr3(1,0,0)*x**2 + 128.D0*Hr3(1,0,0)*dx + 48.D0*Hr3(1,0,1)
     &     - 48.D0*Hr3(1,0,1)*x - 64.D0*Hr3(1,0,1)*x**2 + 64.D0*Hr3(1,0
     &    ,1)*dx + 16.D0*Hr3(1,1,0) - 16.D0*Hr3(1,1,0)*x - 64.D0/3.D0*
     &    Hr3(1,1,0)*x**2 + 64.D0/3.D0*Hr3(1,1,0)*dx + 16.D0*Hr4(0,0,0,
     &    1) + 16.D0*Hr4(0,0,0,1)*x - 144.D0*Hr4(0,0,1,0) - 144.D0*Hr4(
     &    0,0,1,0)*x - 64.D0*Hr4(0,0,1,1) - 64.D0*Hr4(0,0,1,1)*x + 192.D
     &    0*Hr4(0,1,0,0) + 192.D0*Hr4(0,1,0,0)*x + 96.D0*Hr4(0,1,0,1)
     &     + 96.D0*Hr4(0,1,0,1)*x + 32.D0*Hr4(0,1,1,0) + 32.D0*Hr4(0,1,
     &    1,0)*x )
      pgg2d = pgg2d + nf**2*ca * (  - 464.D0/27.D0*Hr1(0) + 304.D0/27.D0
     &    *Hr1(0)*x - 368.D0/27.D0*Hr1(0)*x**2 + 368.D0/27.D0*Hr1(0)*dx
     &     + 160.D0/27.D0*Hr1(0)*dm - 64.D0/9.D0*Hr2(0,0) + 128.D0/9.D0
     &    *Hr2(0,0)*x - 64.D0/9.D0*Hr2(0,0)*x**2 + 64.D0/9.D0*Hr2(0,0)*
     &    dx + 64.D0/9.D0*Hr2(0,0)*dm )
      pgg2d = pgg2d + nf**2*cf * ( 320.D0/9.D0 - 368.D0/9.D0*x + 16.D0/
     &    9.D0*x**2 + 32.D0/9.D0*dx - 16.D0*z3 - 16.D0*z3*x - 24.D0*z2
     &     - 56.D0*z2*x - 64.D0/3.D0*z2*x**2 + 16.D0/3.D0*Hr1(0) - 128.D
     &    0/3.D0*Hr1(0)*x + 256.D0/27.D0*Hr1(0)*x**2 - 736.D0/27.D0*
     &    Hr1(0)*dx - 16.D0/3.D0*Hr1(0)*z2 - 16.D0/3.D0*Hr1(0)*z2*x + 
     &    24.D0*Hr1(1) + 8.D0*Hr1(1)*x - 448.D0/9.D0*Hr1(1)*x**2 + 160.D
     &    0/9.D0*Hr1(1)*dx - 664.D0/9.D0*Hr2(0,0) - 808.D0/9.D0*Hr2(0,0
     &    )*x - 224.D0/9.D0*Hr2(0,0)*x**2 - 128.D0/9.D0*Hr2(0,0)*dx + 
     &    104.D0/3.D0*Hr2(0,1) + 136.D0/3.D0*Hr2(0,1)*x + 64.D0/9.D0*
     &    Hr2(0,1)*x**2 + 128.D0/9.D0*Hr2(0,1)*dx + 8.D0/3.D0*Hr2(1,0)
     &     - 8.D0/3.D0*Hr2(1,0)*x - 32.D0/9.D0*Hr2(1,0)*x**2 + 32.D0/9.D
     &    0*Hr2(1,0)*dx - 16.D0*Hr3(0,0,0) - 16.D0*Hr3(0,0,0)*x + 80.D0/
     &    3.D0*Hr3(0,0,1) + 80.D0/3.D0*Hr3(0,0,1)*x + 16.D0/3.D0*Hr3(0,
     &    1,0) + 16.D0/3.D0*Hr3(0,1,0)*x )
*
       X2GGTS = pgg2d
*
       RETURN
       END
*
* =================================================================av==

